Ferromagnetism and particle collisions: applications to protoplanetary disks and the meteoritical record

The meteoritical record shows both iron partitioning and tungsten isotopic partitioning between matrix and chondrules. Tungsten is not abundant enough to have driven its own isotopic partitioning, but if tungsten were correlated with iron, then ferromagnetic interactions grains could help explain both observations. We derive a practical parameterization for the increase in particle-particle collision rates caused by mutually attracting particle magnetic dipole moments. While the appropriate magnetic parameters remain uncertain, we show that ambient magnetic fields in protoplanetary disks are expected to be strong enough to magnetize iron metal bearing dust grains sufficiently to drive large increases in their collision rates. Such increased collision rates between iron metal rich grains could help preserve primordial iron and W isotopic inhomogeneities; and would help explain why the meteoritical record shows their partitioning in the solar nebula. The importance of magnetic interactions for larger grains whose growth is balanced by fragmentation is less clear, and will require future laboratory or numerical studies.

==> Figures/Rm_R.py <==
#!/opt/local/bin/python2.7

import numpy as np
from scipy.special import gammaincc
from scipy.special import gamma
import math
import sys
import matplotlib as mpl
mpl.use('Agg')
import h5py
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib import rc
from matplotlib.ticker import MaxNLocator
from scipy import interpolate
rc('text', usetex=True)

mpl.rc('xtick',labelsize=24)
mpl.rc('ytick',labelsize=24)

font={'family':'normal',
      'weight':'bold',
      'size':32}

mpl.rc('font',**font)

mpl.rc('axes',linewidth=3)
mpl.rc('lines',linewidth=3)

dashes=[(1,1),(2,2),(6,4),(6,2,2,2)]#,(8,6,2,2,2,6),(8,2,2,6,2,2,6,2,2)]


num_points=200

x = np.linspace(0, 10, num=num_points)

mult=1/3./2.**(2/3.)*gamma(1/3.)*gammaincc(1/3.,0)
print 'mult',mult

#//
fig = plt.figure(figsize=(12,8))


plt.plot(x,x**(4/3.)*(1/3./2.**(2/3.)*gamma(1/3.)*(gammaincc(1/3.,0)-gammaincc(1/3.,x**2/2.)))+np.exp(-x**2/2.)-1.)
plt.plot(x,mult*x**(4/3.)-1, dashes=(4,2))
#aplt.ylim(ymin=beta_arr.min(), ymax=beta_arr.max())
#plt.xlim(xmin=alpha_arr.min(), xmax=alpha_arr.max())
#//
plt.ylabel('$\\bar{R}_m/R$')
plt.xlabel('$v_m/v_0$')
#plt.title('Magnetic enhancement to collision rate')
#//
#plt.xticks([0.2,0.4,0.6,0.8,1],['$0.2$','$0.4$','$0.6$','$0.8$','$1$'])
#//
#plt.text(0.3, 1005,'$v=1000$\, cm/s',
#  horizontalalignment='center',
#  verticalalignment='baseline')
#//
plt.tight_layout()
fig.savefig('Rm_R.pdf',format='pdf')
plt.show()

sys.exit()


==> Figures/Sm_S.py <==
#!/opt/local/bin/python2.7

import numpy as np
from scipy.special import gammaincc
from scipy.special import gamma
import math
import sys
import matplotlib as mpl
mpl.use('Agg')
import h5py
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib import rc
from matplotlib.ticker import MaxNLocator
from scipy import interpolate
rc('text', usetex=True)

#################

def gamm(a,x):
  return gamma(a)*gammaincc(a,x)

def Rg(v):
  return 2*(1-(1+v**2/2.)*np.exp(-v**2/2.))

def Sg(vb):
  return Rg(vb)

def Rm(vc,vm):
  gammaport=2**(1/3.)/3.*(gamm(1/3.,0.)-gamm(1/3.,vc**2/2.))*(vm)**(4/3.)
  expport  =-vm**(4/3.)*vc**(2/3.)*np.exp(-vc**2/2.)
  return gammaport+expport

def barSm(vc,vm):
  return Rm(vc,vm)-Rg(vc)

def barSm_Sg(vb,vm):
  vc=min(vb,vm)
  bSm=barSm(vc,vm)
  Sgg=Sg(vb)
  return bSm/Sgg

#################


mpl.rc('xtick',labelsize=24)
mpl.rc('ytick',labelsize=24)

font={'family':'normal',
      'weight':'bold',
      'size':32}

mpl.rc('font',**font)

mpl.rc('axes',linewidth=3)
mpl.rc('lines',linewidth=3)

dashes=[(1,1),(2,2),(6,4),(6,2,2,2)]#,(8,6,2,2,2,6),(8,2,2,6,2,2,6,2,2)]

#################

num_points=100

vvb = np.linspace(1e-1, 8, num=num_points)
vvm = vvb

mag_effect=np.zeros((num_points,num_points))

for ib in range(num_points):
  for jm in range(num_points): 
    mag_effect[jm,ib]=barSm_Sg(vvb[ib],vvm[jm])
#   mag_effect[jm,ib]=vvm[ib]
#b: x axis, m=y axis

#//
fig = plt.figure(figsize=(12,8))

im=plt.imshow(mag_effect,norm=mpl.colors.LogNorm(), extent=[vvb[0],vvb[num_points-1],vvm[0],vvm[num_points-1]], origin='lower')
levels=(10,1)
con=plt.contour(mag_effect,levels,origin='lower',extent=[vvb[0],vvb[num_points-1],vvm[0],vvm[num_points-1]])
cbar=fig.colorbar(im)
plt.ylabel('$v_m/v_0$')
plt.xlabel('$v_b/v_0$')
#plt.title('Magnetic enhancement to collision rate')
#plt.xticks([0.2,0.4,0.6,0.8,1],['$0.2$','$0.4$','$0.6$','$0.8$','$1$'])
plt.text(5.5, 2.65,'$\\bar{S}_m/S_g=1$',
  horizontalalignment='center',
  verticalalignment='baseline', size=24)
plt.text(3, 6.8,'$\\bar{S}_m/S_g=10$',
  horizontalalignment='center',
  verticalalignment='baseline', size=24)
#//
plt.tight_layout()
fig.savefig('Sm_S.pdf',format='pdf')
plt.show()

sys.exit()


==> Figures/Sm_S_approx.py <==
#!/opt/local/bin/python2.7

import numpy as np
from scipy.special import gammaincc
from scipy.special import gamma
import math
import sys
import matplotlib as mpl
mpl.use('Agg')
import h5py
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib import rc
from matplotlib.ticker import MaxNLocator
from scipy import interpolate
rc('text', usetex=True)

#################

def gamm(a,x):
  return gamma(a)*gammaincc(a,x)

def Rg(v):
  return 2*(1-(1+v**2/2.)*np.exp(-v**2/2.))

def Sg(vb):
  return Rg(vb)

def Rm(vc,vm):
  gammaport=2**(1/3.)/3.*(gamm(1/3.,0.)-gamm(1/3.,vc**2/2.))*(vm)**(4/3.)
  expport  =-vm**(4/3.)*vc**(2/3.)*np.exp(-vc**2/2.)
  return gammaport+expport

def barSm(vc,vm):
  return Rm(vc,vm)-Rg(vc)

def barSm_Sg(vb,vm):
  vc=min(vb,vm)
  bSm=barSm(vc,vm)
  Sgg=Sg(vb)
  return bSm/Sgg

def lc_approx(vm):
  return 2**(-2/3.)/3.*gamm(1/3.,0.)*vm**(4/3.)-1.

def sc_approx(vb,vm):
  vc=min(vb,vm)
  return 3./2.*vc**(8/3.)*vm**(4/3.)*vb**(-4.)-(vc/vb)**(4.)

#################


mpl.rc('xtick',labelsize=24)
mpl.rc('ytick',labelsize=24)

font={'family':'normal',
      'weight':'bold',
      'size':32}

mpl.rc('font',**font)

mpl.rc('axes',linewidth=3)
mpl.rc('lines',linewidth=3)

dashes=[(1,1),(2,2),(6,4),(6,2,2,2)]#,(8,6,2,2,2,6),(8,2,2,6,2,2,6,2,2)]

#################

num_points=100

vvb = np.linspace(2, 8, num=num_points)
vvm = vvb

mag_effect=np.zeros((num_points,num_points))

for ib in range(num_points):
  for jm in range(num_points):
    mag_effect[jm,ib]=lc_approx(vvm[jm])/barSm_Sg(vvb[ib],vvm[jm])
#b: x axis, m=y axis

#//
fig = plt.figure(figsize=(12,16))

plt.subplot(2,1,1)

im=plt.imshow(mag_effect,extent=[vvb[0],vvb[num_points-1],vvm[0],vvm[num_points-1]], origin='lower')
levels=(0.9,10)
con=plt.contour(mag_effect,levels,origin='lower',extent=[vvb[0],vvb[num_points-1],vvm[0],vvm[num_points-1]])
cbar=fig.colorbar(im)
plt.text(3.1, 5.8,'$90\\%$',
  horizontalalignment='center',
  verticalalignment='baseline', size=24)
plt.ylabel('$v_m/v_0$')
plt.xlabel('$v_b/v_0$')

###################

num_points=100

vvb = np.linspace(0.01, 1, num=num_points)
vvm_lin = np.linspace(-2,0, num=num_points)
vvm = 10**vvm_lin

mag_effect=np.zeros((num_points,num_points))

for ib in range(num_points):
  for jm in range(num_points):
    mag_effect[jm,ib]=sc_approx(vvb[ib],vvm[jm])/barSm_Sg(vvb[ib],vvm[jm])
#b: x axis, m=y axis

#//
#fig = plt.figure(figsize=(12,16))

plt.subplot(2,1,2)

im=plt.imshow(mag_effect,extent=[vvb[0],vvb[num_points-1],vvm_lin[0],vvm_lin[num_points-1]], origin='lower', aspect=.99/2.)
levels=(0.9,10)
con=plt.contour(mag_effect,levels,origin='lower',extent=[vvb[0],vvb[num_points-1],vvm_lin[0],vvm_lin[num_points-1]])
cbar=fig.colorbar(im)
plt.text(0.65, -1,'$90\\%$',
  horizontalalignment='center',
  verticalalignment='baseline', size=24)
plt.yticks([-2, -1, 0],['$10^{-2}$','$0.1$','1'])
plt.ylabel('$v_m/v_0$')
plt.xlabel('$v_b/v_0$')

######################

plt.tight_layout()
fig.savefig('Sm_S_approx.pdf',format='pdf')
plt.show()

sys.exit()


==> Figures/growth_n.py <==
#!/opt/local/bin/python2.7

import numpy as np
import math
import sys
from scipy.optimize import fsolve
import matplotlib as mpl
mpl.use('Agg')
import h5py
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib import rc
from matplotlib.ticker import MaxNLocator
from scipy import interpolate
rc('text', usetex=True)

#################


def ug_func(ug, *params):
  psi,theta=params
  return 4*psi*(theta**2/ug**2+2./ug**4)*np.exp(-theta**2*ug**2/2.)-1.

def um_func(um, *paramsm):
  psi, theta, vm = paramsm
  return 8./3.*psi*(theta**2*um**(-2./3.)+2*um**(-8./3.))*np.exp(-theta**2*um**2/2.)-(vm*um)**(4./3.)

#################


mpl.rc('xtick',labelsize=24)
mpl.rc('ytick',labelsize=24)

font={'family':'normal',
      'weight':'bold',
      'size':32}

mpl.rc('font',**font)

mpl.rc('axes',linewidth=3)
mpl.rc('lines',linewidth=3)

dashes=[(1,1),(2,2),(6,4),(6,2,2,2)]#,(8,6,2,2,2,6),(8,2,2,6,2,2,6,2,2)]

#################

num_pointsi=100
num_pointsj=100
#J: x-axis (vm)
#I: y-axis (psi)
theta=1000.

psi_arr_log=np.linspace(-1,1,num_pointsi)
psi_arr=10**psi_arr_log
vm_arr_log=np.linspace(0,2,num_pointsj)
vm_arr=2*10**vm_arr_log

ug_arr=np.linspace(0,0,num_pointsi)
um_arr=np.zeros((num_pointsi,num_pointsj))

final_arr=np.zeros((num_pointsi,num_pointsj))
ug_arr_blah=np.zeros((num_pointsi,num_pointsj))
for i in range(num_pointsi):
  params=(psi_arr[i], theta)
  ug0=0.005
  ug_arr[i]=fsolve(ug_func,ug0,args=params)[0]
  for j in range(num_pointsj):
    paramsm=(psi_arr[i],theta,vm_arr[j])
    um0=0.005
    um_arr[i,j]=fsolve(um_func,um0,paramsm)[0]
    final_arr[i,j]=ug_arr[i]/um_arr[i,j]
    ug_arr_blah[i,j]=ug_arr[i]

print ug_arr**(-1)

fig = plt.figure(figsize=(12,16))

plt.subplot(2,1,1)

im=plt.imshow(final_arr, extent=[0,2,-1,1], origin='lower')
cbar=fig.colorbar(im)

plt.xlabel('$v_m/v_b$')
plt.ylabel('$\\psi$')

plt.xticks([0,1,2],['$2$','$20$','$200$'])
plt.yticks([-1,0,1],['$0.1$','$1$','$10$'])

plt.text(0.1, .7,'$v_{0,m}/v_{0,g}$',
  horizontalalignment='left',
  verticalalignment='baseline', size=24, color='w')

plt.subplot(2,1,2)

im=plt.imshow(final_arr**2, extent=[0,2,-1,1], origin='lower')
cbar=fig.colorbar(im)

plt.xlabel('$v_m/v_b$')
plt.ylabel('$\\psi$')

plt.xticks([0,1,2],['$2$','$20$','$200$'])
plt.yticks([-1,0,1],['$0.1$','$1$','$10$'])

plt.text(0.1, .7,'Stokes number ratio',
  horizontalalignment='left',
  verticalalignment='baseline', size=24, color='w')
fig.savefig('growth.pdf',format='pdf')

###################

sys.exit()



==> Figures/ug.py <==
#!/opt/local/bin/python2.7

import numpy as np
import math
import sys
from scipy.optimize import fsolve
import matplotlib as mpl
mpl.use('Agg')
import h5py
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib import rc
from matplotlib.ticker import MaxNLocator
from scipy import interpolate
rc('text', usetex=True)
#Colors
#plt.rcParams['image.cmap'] = 'gist_heat'
#http://matplotlib.org/examples/color/colormaps_reference.html
#################


def ug_func(ug, *params):
  psi,theta=params
#  return 4*psi*(theta**2/ug**2+2./ug**4)*np.exp(-theta**2*ug**2/2.)-1.
  return 4*psi*(theta**2/ug**2)*np.exp(-theta**2*ug**2/2.)-1.

#################


mpl.rc('xtick',labelsize=24)
mpl.rc('ytick',labelsize=24)

font={'family':'normal',
      'weight':'bold',
      'size':32}

mpl.rc('font',**font)

mpl.rc('axes',linewidth=3)
mpl.rc('lines',linewidth=3)

dashes=[(1,1),(2,2),(6,4),(6,2,2,2)]#,(8,6,2,2,2,6),(8,2,2,6,2,2,6,2,2)]

#################

num_pointsi=100
num_pointsj=100
#J: x-axis (theta)
#I: y-axis (psi)

psi_arr_log=np.linspace(-1,1,num_pointsi)
psi_arr=10**psi_arr_log
theta_arr_log=np.linspace(2,4,num_pointsj)
theta_arr=10**theta_arr_log


ug_arr=np.zeros((num_pointsi,num_pointsj))
gu_arr=np.zeros((num_pointsi,num_pointsj))
gut_arr=np.zeros((num_pointsi,num_pointsj))
for i in range(num_pointsi):
  ug0=0.05
  for j in range(num_pointsj):
    params=(psi_arr[i], theta_arr[j])
    ug_arr[i,j]=fsolve(ug_func,ug0,args=params, xtol=1e-10)[0]
    ug0=ug_arr[i,j]
    gu_arr[i,j]=ug_arr[i,j]**(-1)
    gut_arr[i,j]=gu_arr[i,j]/theta_arr[j]

fig = plt.figure(figsize=(12,16))

plt.subplot(2,1,1)

im=plt.imshow(gu_arr, extent=[2,4,-1,1], origin='lower')
cbar=fig.colorbar(im)

plt.xlabel('$\\theta$')
plt.ylabel('$\\psi$')

plt.xticks([2,3,4],['$10^2$','$10^3$','$10^4$'])
plt.yticks([-1,0,1],['$0.1$','$1$','$10$'])

plt.text(3, .7,'$v_{0}/v_{b}$',
  horizontalalignment='left',
  verticalalignment='baseline', size=24, color='w')

plt.subplot(2,1,2)

im=plt.imshow(gut_arr, extent=[2,4,-1,1], origin='lower')
cbar=fig.colorbar(im)

plt.xlabel('$\\theta$')
plt.ylabel('$\\psi$')

plt.xticks([2,3,4],['$10^2$','$10^3$','$10^4$'])
plt.yticks([-1,0,1],['$0.1$','$1$','$10$'])

plt.text(3, .7,'$v_{0}/v_{f}$',
  horizontalalignment='left',
  verticalalignment='baseline', size=24, color='w')

fig.savefig('ug.pdf',format='pdf')

###################

sys.exit()


